Detecting Biological Locomotion in Video: A Computational Approach

Animals locomote for various reasons: to search for food, find suitable habitat, pursue prey, escape from predators, or seek a mate. The grand scale of biodiversity contributes to the great locomotory design and mode diversity. Various creatures make use of legs, wings, fins and other means to move through the world. In this report, we refer to the locomotion of general biological species as biolocomotion. We present a computational approach to detect biolocomotion in unprocessed video. Significantly, the motion exhibited by the body parts of a biological entity to navigate through an environment can be modeled by a combination of an overall positional advance with an overlaid asymmetric oscillatory pattern, a distinctive signature that tends to be absent in non-biological objects in locomotion. We exploit this key trait of positional advance with asymmetric oscillation along with differences in an object's common motion (extrinsic motion) and localized motion of its parts (intrinsic motion) to detect biolocomotion. An algorithm is developed to measure the presence of these traits in tracked objects to determine if they correspond to a biological entity in locomotion. An alternative algorithm, based on generic features combined with learning is assembled out of components from allied areas of investigation, also is presented as a basis of comparison. A novel biolocomotion dataset encompassing a wide range of moving biological and non-biological objects in natural settings is provided. Also, biolocomotion annotations to an extant camouflage animals dataset are provided. Quantitative results indicate that the proposed algorithm considerably outperforms the alternative approach, supporting the hypothesis that biolocomotion can be detected reliably based on its distinct signature of positional advance with asymmetric oscillation and extrinsic/intrinsic motion dissimilarity.

==> BiolocomotionDetectionReport copy/images/script_dataset_images.m <==
dataset_str = 'a2d';

if strcmp(dataset_str,'a2d')
    vid_path = '/local/data1/Datasets/A2D/clips320H/';
    ext = 'mp4';
    %vidnames = {'0AyidPC70qw','ef5bT2DOHSw','K6YM7ht6SGg','i_2U6TUGPjU'};
    vidnames = {'OmIsXwLwCMs','GeGK63LPEUs','I7IEBm8ZH7s','sKJegbjS4N8'};
elseif strcmp(dataset_str,'ma2d')
    vid_path = '/local/data1/Datasets/mA2D/clips320H/';
    ext = 'mp4';
    %vidnames = {'vid000476','vid000170','vid000499','vid000542'};
    %vidnames = {'vid000013','vid000006','vid000178','vid000449'};
    vidnames = {'vid000036','vid000004','vid000005','vid000050'};
elseif strcmp(dataset_str,'cad')
    vid_path = '/local/data1/Datasets/CAD_320H/clips320H/';
    ext = 'avi';
    vidnames = {'chameleon','frog','glowwormbeetle','scorpion2'};
end

dataset_path = sprintf('/local/data1/Datasets/BiolocomotionGTs/%s/',dataset_str);

savepath = '/home/kangsoo/Dropbox/BiolocomotionDetectionDoc/images';

BigHeight = 0; BigWidth = 0;
for row_i = 1:size(vidnames,1)
    height_i = 0; width_i = 0;
    for col_j = 1:size(vidnames,2)
        [vol,~] = vid2volCOLOR(sprintf('%s%s.%s',vid_path,vidnames{row_i,col_j},ext));
        [height,width,~,~] = size(vol);
        
        height_i = max(height_i,height);
        width_i = width_i + 10 + width;
    end
    width_i = width_i-10;
    BigHeight = BigHeight + height_i;
    BigWidth = max(width_i,BigWidth);
end

%% 

rawFrames = 255*ones(BigHeight,BigWidth,3);
gtFrames = 255*ones(BigHeight,BigWidth,3);
i2 = -9;
for vid_k = 1:size(vidnames,2)
    % Load video
    [vol,~] = vid2volCOLOR(sprintf('%s%s.%s',vid_path,vidnames{vid_k},ext));
    [height,width,~,~] = size(vol);
    
    % Load groundtruth
    load(sprintf('%s%s.mat',dataset_path,vidnames{vid_k}))
    gt_idx = round(numel(LabelledFrames)/2);
    frame = LabelledFrames(gt_idx);
    
    % Get the index for the big frames
    i1 = i2 + 10;
    i2 = i1 + width - 1;
    
    rawFrames(:,i1:i2,:) = vol(:,:,:,frame);
    
    % Apply gt on frame
    im_gray = rgb2gray(vol(:,:,:,frame)/255);
    im_gray = repmat(im_gray*255,[1 1 3]);
    im_gray(Mask(:,:,1,gt_idx) == 1) = 255;
    gtFrames(:,i1:i2,:) = im_gray;
end

imwrite(rawFrames/255,sprintf('%s/%s_rawFrames.png',savepath,dataset_str))
imwrite(gtFrames/255,sprintf('%s/%s_gtFrames.png',savepath,dataset_str))

==> images/script_dataset_images.m <==
dataset_str = 'a2d';

if strcmp(dataset_str,'a2d')
    vid_path = '/local/data1/Datasets/A2D/clips320H/';
    ext = 'mp4';
    %vidnames = {'0AyidPC70qw','ef5bT2DOHSw','K6YM7ht6SGg','i_2U6TUGPjU'};
    vidnames = {'OmIsXwLwCMs','GeGK63LPEUs','I7IEBm8ZH7s','sKJegbjS4N8'};
elseif strcmp(dataset_str,'ma2d')
    vid_path = '/local/data1/Datasets/mA2D/clips320H/';
    ext = 'mp4';
    %vidnames = {'vid000476','vid000170','vid000499','vid000542'};
    %vidnames = {'vid000013','vid000006','vid000178','vid000449'};
    vidnames = {'vid000036','vid000004','vid000005','vid000050'};
elseif strcmp(dataset_str,'cad')
    vid_path = '/local/data1/Datasets/CAD_320H/clips320H/';
    ext = 'avi';
    vidnames = {'chameleon','frog','glowwormbeetle','scorpion2'};
end

dataset_path = sprintf('/local/data1/Datasets/BiolocomotionGTs/%s/',dataset_str);

savepath = '/home/kangsoo/Dropbox/BiolocomotionDetectionDoc/images';

BigHeight = 0; BigWidth = 0;
for row_i = 1:size(vidnames,1)
    height_i = 0; width_i = 0;
    for col_j = 1:size(vidnames,2)
        [vol,~] = vid2volCOLOR(sprintf('%s%s.%s',vid_path,vidnames{row_i,col_j},ext));
        [height,width,~,~] = size(vol);
        
        height_i = max(height_i,height);
        width_i = width_i + 10 + width;
    end
    width_i = width_i-10;
    BigHeight = BigHeight + height_i;
    BigWidth = max(width_i,BigWidth);
end

%% 

rawFrames = 255*ones(BigHeight,BigWidth,3);
gtFrames = 255*ones(BigHeight,BigWidth,3);
i2 = -9;
for vid_k = 1:size(vidnames,2)
    % Load video
    [vol,~] = vid2volCOLOR(sprintf('%s%s.%s',vid_path,vidnames{vid_k},ext));
    [height,width,~,~] = size(vol);
    
    % Load groundtruth
    load(sprintf('%s%s.mat',dataset_path,vidnames{vid_k}))
    gt_idx = round(numel(LabelledFrames)/2);
    frame = LabelledFrames(gt_idx);
    
    % Get the index for the big frames
    i1 = i2 + 10;
    i2 = i1 + width - 1;
    
    rawFrames(:,i1:i2,:) = vol(:,:,:,frame);
    
    % Apply gt on frame
    im_gray = rgb2gray(vol(:,:,:,frame)/255);
    im_gray = repmat(im_gray*255,[1 1 3]);
    im_gray(Mask(:,:,1,gt_idx) == 1) = 255;
    gtFrames(:,i1:i2,:) = im_gray;
end

imwrite(rawFrames/255,sprintf('%s/%s_rawFrames.png',savepath,dataset_str))
imwrite(gtFrames/255,sprintf('%s/%s_gtFrames.png',savepath,dataset_str))
